Hutch++ and XTrace to Improve Stochastic Trace Estimation

We present the analysis of two recently proposed noise reduction techniques, Hutch++ and XTrace, both based on inexact deflation. These methods were proven to have a better asymptotic convergence to the solution than the classical Girard-Hutchinson stochastic method. We applied these methods to the computation of the trace of the inverse of the Dirac operator with $O(a)$ improved Wilson fermions on the QCD ensemble generated by the RC$^{\star}$ collaboration with $m_{\pi}\approx 400$ MeV and $V = 64\times 32^3$. Unfortunately, we see no noise reduction with a moderate number of sources, and we attempt an explanation of why this is the case. This study was part of the effort to evaluate isospin-breaking effects using the RM123 with C$^{\star}$ boundary conditions in an unquenched set-up.

==> extract_biblio.sh <==
list=$(grep -e '^\\citation' skeleton.aux | tr '{},' ' ' | cut -d' ' -f2- | tr ' ' '\n' | sort -u)

for key in $list
do
   [ -z "$key" ] && continue
   
   search="https://inspirehep.net/api/literature?sort=mostrecent&size=1&page=1&q=texkeys:${key}"
   
   inspire=$(curl -s $search)

   texkeys=$(echo $inspire | jq -r '.hits.hits[0].metadata.texkeys[]')
   
   check=0
   for tk in $texkeys
   do
      # echo "Compare $tk and $key ..."
      [ "$key" == "$tk" ] && check=1
   done
   
   link=""
   if [ $check -eq 1 ]
   then
      
      link=$(echo $inspire | jq -r '.hits.hits[0].links.bibtex')
   
   fi
   
   echo "#Key: $key"
   echo "#Search: $search"
   echo "#TeXkeys: "`echo $texkeys | tr '\n' ' '`
   echo "#Check: $check"
   echo "#Link: $link"
   echo
   
   if [ -n "$link" ]
   then
      curl -s $link | sed 's/{⋆}/\\star/g'
      
      echo
   fi
   
done

